NOEMA Observations of the Center of M33: A Parsec-scale Molecular Filament and an Ordered Gas-Star-Formation Sequence

We present NOEMA CO(1-0) observations of the inner $\sim$500 pc of M33 at a resolution of $0.91''\times0.37''$ ($3.7\times1.5$ pc), resolving the compact molecular gas structures and revealing their relation to recent massive star formation. The most prominent structure is a southeastern molecular filament (SE filament) that extends 76 pc along its principal axis, is 23 pc wide, and contains three CO-bright knots. Across eight independent transverse cuts, the adjacent H$\alpha$ ridge is displaced preferentially to one side of the principal CO ridge by a median $10.0^{+0.9}_{-1.4}$ pc. Young OB candidates are more closely associated with H$\alpha$ than with compact CO. The filament shows little velocity change along its length but a resolved gradient across its minor axis. Its elongated morphology, transverse kinematics, and ordered CO-H$\alpha$ distribution are consistent with locally asymmetric molecular-gas compression and subsequent massive star formation. Across the wider field, 23 well-measured compact clumps have a median radius of 2.67 pc and a median velocity dispersion of 2.15 km s$^{-1}$. Their linewidth and apparent virial-parameter distributions show no clear difference between the SE filament and the rest of the field. Although the local spiral potential and pattern speed remain unconstrained, the observations provide a resolved view of a compression-compatible molecular-to-ionized-gas sequence in the center of M33.

==> anc/datafileD1.txt <==
Title: NOEMA Observations of the Center of M33: A Parsec-scale Molecular 
       Filament and an Ordered Gas-Star-Formation Sequence
Authors: Li Z., Li Z., Luo G., Liu S.-Y., Jiao S., Meng F., Ren Z., Iono D., 
         Zhang J., Li D., Tsai C.-W., Kim J.
Table: NOEMA CO(1-0) compact-clump catalog
================================================================================
Byte-by-byte Description of file: datafileD1.txt
--------------------------------------------------------------------------------
   Bytes Format Units        Label       Explanations
--------------------------------------------------------------------------------
   1-  4 A4     ---          ID          Identifier
   6- 14 F9.6   deg          RAdeg       Right ascension in decimal degrees (J2000) (1)
  16- 24 F9.6   deg          DEdeg       Declination in decimal degrees (J2000) (1)
  26- 29 F4.2   pc           R           Radius (2)
  31- 34 F4.2   pc         e_R           Uncertainty in R
  36- 39 F4.2   km/s         {sigma}v    Velocity dispersion (2)
  41- 44 F4.2   km/s       e_{sigma}v    Uncertainty in {sigma}v
  46- 49 I4     K.pc2.km/s   LCO         CO line luminosity
  51- 55 I5     solMass      Mmol        Mass (2,3)
  57- 60 I4     solMass    e_Mmol        Uncertainty in Mmol
  62- 65 I4     solMass/pc2  {Sigma}mol  Surface density (3)
  67- 71 F5.2   ---          {alpha}vir  Apparent virial parameter (3)
  73- 77 A5     ---          Region      The SE designation identifies the six clumps associated with the SE filament
--------------------------------------------------------------------------------
Note (1): Positions are intensity-weighted centroids.
Note (2): Radii, linewidths, and masses are extrapolated and deconvolved 
          PYCPROPS measurements. Quoted uncertainties are bootstrap estimates.
Note (3): Masses, surface densities, and virial parameters use 
          {alpha}CO = 4.3 solMass/(K.pc2.km/s).
--------------------------------------------------------------------------------
C026 23.465484 30.645356 3.69 0.58 1.39 0.20  789  3392  511   79  2.19 field 
C047 23.457562 30.670386 2.53 0.31 3.07 0.29  908  3904  463  195  6.39 field 
C065 23.463788 30.664440 3.15 0.37 2.72 0.29  650  2796  379   90  8.76 field 
C077 23.468442 30.673028 3.32 0.27 2.15 0.32  829  3566  514  103  4.50 field 
C089 23.458715 30.668484 2.23 0.47 1.81 0.42  120   515  172   33 14.80 field 
C090 23.458516 30.668401 1.95 0.38 2.36 0.34  282  1214  231  101  9.35 field 
C094 23.475061 30.662543 2.67 0.25 2.79 0.31  829  3564  483  159  6.10 field 
C095 23.457779 30.675087 2.82 0.40 1.80 0.41 1173  5044  773  202  1.89 field 
C112 23.451812 30.659904 2.46 0.26 2.92 0.25 2035  8751  839  460  2.50 field 
C114 23.452594 30.658810 2.53 0.47 1.92 0.38  314  1350  300   67  7.25 field 
C117 23.453049 30.658871 2.38 0.32 1.91 0.41  372  1599  266   90  5.67 field 
C124 23.467673 30.652565 4.09 0.58 2.83 0.61  381  1639  330   31 20.83 SE    
C126 23.468213 30.652894 3.16 0.39 1.60 0.26  341  1468  271   47  5.79 SE    
C127 23.467905 30.654943 1.40 0.09 3.27 0.25 1683  7237  773 1178  2.16 SE    
C131 23.467383 30.654790 5.38 0.20 2.99 0.15 5032 21637 1412  238  2.32 SE    
C132 23.468441 30.652777 2.44 0.23 3.13 0.31  724  3114  368  166  8.04 SE    
C135 23.468093 30.652711 2.62 0.33 2.01 0.40  863  3713  290  172  2.98 SE    
C143 23.470960 30.654900 3.59 0.46 1.72 0.26  760  3267  433   81  3.40 field 
C144 23.469912 30.657570 1.70 0.50 1.83 0.40  240  1034  189  114  5.76 field 
C166 23.470869 30.649681 2.76 0.25 2.48 0.38  966  4153  580  173  4.28 field 
C171 23.471510 30.650710 2.74 0.30 1.89 0.23  741  3186  413  135  3.21 field 
C176 23.450715 30.665050 1.95 0.37 0.57 0.24  266  1144  296   96  0.58 field 
C190 23.441050 30.660963 3.18 0.42 4.48 0.76 2742 11791 1498  370  5.67 field

